Embedding Graph Convolutional Networks in Recurrent Neural Networks for Predictive Monitoring

Predictive monitoring of business processes is a subfield of process mining that aims to predict, among other things, the characteristics of the next event or the sequence of next events. Although multiple approaches based on deep learning have been proposed, mainly recurrent neural networks and convolutional neural networks, none of them really exploit the structural information available in process models. This paper proposes an approach based on graph convolutional networks and recurrent neural networks that uses information directly from the process model. An experimental evaluation on real-life event logs shows that our approach is more consistent and outperforms the current state-of-the-art approaches.

==> Embedding Graph Convolutional Networks in Recurrent Neural Networks for Predictive Monitoring/diff.sh <==
#!/bin/bash
latexdiff -c ld.cfg --append-textcmd=bibtex ../../paper_eaai-1ef2347d92646dcfdfd0a472f4830b0e65a10413/mv/paper.bbl ./paper.bbl > diff.bbl
latexdiff -c ld.cfg --append-textcmd=bibtex ../../paper_eaai-1ef2347d92646dcfdfd0a472f4830b0e65a10413/mv/paper.tex ./paper.tex > diff.tex
pdflatex -interaction=nonstopmode diff.tex
pdflatex -interaction=nonstopmode diff.tex


==> Embedding Graph Convolutional Networks in Recurrent Neural Networks for Predictive Monitoring/process_scripts/bp_mine_process.py <==
from pm4py.objects.log.importer.xes import importer as xes_importer
from pm4py.algo.discovery.inductive import algorithm as inductive_miner
from pm4py.algo.discovery.inductive.algorithm import Variants
from pm4py.visualization.petri_net import visualizer as pn_visualizer
import argparse
from pathlib import Path

parser = argparse.ArgumentParser()
parser.add_argument("--log", help="Log to mine", required=True)
args = parser.parse_args()

log = xes_importer.apply(args.log)
net, initial_marking, final_marking = inductive_miner.apply(log, variant=Variants.IM)
gviz = pn_visualizer.apply(net, initial_marking, final_marking)
pn_visualizer.save(gviz, Path(args.log).name.replace(".xes.gz", "") + ".png")



==> diff.sh <==
#!/bin/bash
latexdiff -c ld.cfg --append-textcmd=bibtex ../../paper_eaai-1ef2347d92646dcfdfd0a472f4830b0e65a10413/mv/paper.bbl ./paper.bbl > diff.bbl
latexdiff -c ld.cfg --append-textcmd=bibtex ../../paper_eaai-1ef2347d92646dcfdfd0a472f4830b0e65a10413/mv/paper.tex ./paper.tex > diff.tex
pdflatex -interaction=nonstopmode diff.tex
pdflatex -interaction=nonstopmode diff.tex


==> process_scripts/bp_mine_process.py <==
from pm4py.objects.log.importer.xes import importer as xes_importer
from pm4py.algo.discovery.inductive import algorithm as inductive_miner
from pm4py.algo.discovery.inductive.algorithm import Variants
from pm4py.visualization.petri_net import visualizer as pn_visualizer
import argparse
from pathlib import Path

parser = argparse.ArgumentParser()
parser.add_argument("--log", help="Log to mine", required=True)
args = parser.parse_args()

log = xes_importer.apply(args.log)
net, initial_marking, final_marking = inductive_miner.apply(log, variant=Variants.IM)
gviz = pn_visualizer.apply(net, initial_marking, final_marking)
pn_visualizer.save(gviz, Path(args.log).name.replace(".xes.gz", "") + ".png")


